Quantum entanglement and contextuality with complexifications of $E_8$ root system

The Witting configuration with 40 complex rays was suggested as a possible reformulation of Penrose model with two spin-3/2 systems based on geometry of dodecahedron and used for analysis of nonlocality and contextuality in quantum mechanics. Yet another configuration with 120 quantum states is considered in presented work. Despite of different number of states both configurations can be derived from complexification of 240 minimal vectors of 8D real lattice corresponding to root system of Lie algebra $E_8$. An analysis of properties of suggested configuration of quantum states is provided using many analogies with properties of Witting configuration.

==> anc/Config_W2A7.g <==
R := List([[1,0,0,0],[1,1,1,0]/Sqrt(3),[0,0,1,0],[0,1,-1,1]/Sqrt(3)],
  x->IdentityMat(4)+(E(3)-1)*TransposedMat([x])*[x]); # 4 Triflections
UR := List(R,m->E(3)^2*m); # Set determinants of triflections to unit
Grp_Wit := Group(UR); # Witting group
Print("Grp_Wit - Witting group, size = ",Size(Grp_Wit),"\n");
F3 := UR[1]*UR[2]*UR[1]; # Discrete 3D Fourier
C8 := [ [ 0, 0, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ] ];
PsiWit := C8*F3/C8; # First 4 states
for j in [1..2] do for i in [1..3] do Add(PsiWit,PsiWit[(j-1)*3+i+1]*UR[3]); od; od; # Add 6 states
for j in [1..3] do for i in [1..10] do Add(PsiWit,PsiWit[(j-1)*10+i]/C8); od; od; # Add 30 states
PsiWit := List([1..40], # adjust signs
   i->[1, -1,1,-1, -1,1,-1, -1,1,-1,
       1,  1,-1,1,  1,-1,1, 1,-1,1,
      -1,  1,-1,1,  1,-1,1, 1,-1,1,
      -1,  1,-1,1,  1,-1,1, 1,-1,1][i]*PsiWit[i]);
Print("PsiWit - 40 states\n");
RayWit := List(PsiWit,NormedRowVector); # 40 rays
Print("RayWit - 40 rays\n");
Ja := [[0,0,0,-1],[0,0,1,0],[0,-1,0,0],[1,0,0,0]];
Print("Ja = ",Ja,"\n");

Gen2A7 := [[[1,0,0,0],[0,0,1,0],[0,0,0,1],[0,1,0,0]],[[0,0,-1,0],[0,0,0,-1],[1,0,0,0],[0,1,0,0]],
 ([[2,0,0,0],[0,0,1,0],[0,1,0,-1],[0,0,-1,-1]]-[[0,0,0,0],[0,4,1,2],[0,1,2,-3],[0,2,-3,1]]/Sqrt(-7))/2];  
Grp_2A7 := GroupWithGenerators(Gen2A7);
Print("Grp_2A7 - group ",StructureDescription(Grp_2A7),", Size = ",Size(Grp_2A7),"\n");
Grp_2A5 := Group(1/Gen2A7[1]*Gen2A7[2]*Gen2A7[1],Gen2A7[3]*Gen2A7[2]*Gen2A7[1]/Gen2A7[3]*Gen2A7[1]);
Print("Grp_2A5 - subgroup ",StructureDescription(Grp_2A5),", Size = ",Size(Grp_2A5),"\n");
Grp_2S5 := ClosureGroup(Grp_2A5,Gen2A7[2]);
Print("Grp_2S5 - subgroup ",StructureDescription(Grp_2S5),", Size = ",Size(Grp_2S5),"\n");
Grp_2A4 := Group(Gen2A7[1],Gen2A7[2]);
Print("Grp_2A4 - subgroup ",StructureDescription(Grp_2A4),", Size = ",Size(Grp_2A4),"\n");
Grp_SA7 := ClosureGroup(Grp_2A5,Gen2A7[1]*Gen2A7[3]*Gen2A7[1]);
Print("Grp_SA7 - subgroup ",StructureDescription(Grp_SA7),", Size = ",Size(Grp_SA7),"\n");
MulIm := {r,m} -> RealPart(r)+E(4)*ImaginaryPart(r)*m;
w3w7 := [[1,-4,2,0],[4,1,0,-2],[-2,0,1,-4],[0,2,4,1]]/Sqrt(21);
Psi3Wit := Concatenation(PsiWit,List(PsiWit,m->E(3)*m),List(PsiWit,m->E(3)^2*m));
Psi_A7 := List(Psi3Wit,r->MulIm(r,w3w7));
Print("Psi_A7, ");
Ray_A7 := List(Psi_A7,NormedRowVector);
Print("Ray_A7, Size = ",Size(Ray_A7),"\n");
A7WitBases := SortedList(Unique(List(Grp_2A7,
 g->SortedList(List(g,x->Position(Ray_A7,NormedRowVector(x)))))));
Print("A7WitBases, Size = ",Size(A7WitBases),"\n");
JA7Opp := List(Ray_A7,l->Position(Ray_A7,NormedRowVector(ComplexConjugate(l*Ja))));
Print("Size(JA7Opp) = ",Size(JA7Opp),"\n");
FGrp_2A7 := Group([ (1,2,4)(3,6,5), (1,6)(3,4), (1,2,3,4,5,6,7) ]);
Print("Calculating Hom_2A7 ... \n");
Hom_2A7 := GroupHomomorphismByImages(Grp_2A7,FGrp_2A7);
Print("Maps of generators: ",List(GeneratorsOfGroup(Grp_2A7),g->g^Hom_2A7),"\n");
C2A7types := function()
 local al,ac,C2A4U4,C1A4U4,A7C4_1,A7C4_2,A7C4_3,A7C4_4;
 al := (-1+Sqrt(-7))/2;
 ac := ComplexConjugate(al);
 C2A4U4 := Group(PermutationMat((2,3,4),4),[[0,0,-1,0],[0,0,0,-1],[1,0,0,0],[0,1,0,0]]);
 C1A4U4 := Reversed(SortedList(Filtered(C2A4U4,m->Number(m[1],x->x=1)=1)));
 A7C4_1 := IdentityMat(4);
 A7C4_2 := Unique(Concatenation(List(C1A4U4,g->List(Tuples([al,ac],2),t->-[t[1]*t[2],1,1,1]/Sqrt(-7))*g)));
 A7C4_3 := Unique(Concatenation(List(C1A4U4,g->List(Tuples([al,ac],3),t->[-1,t[1],t[2],t[3]]/Sqrt(-7))*g)));
 A7C4_4 := Unique(Concatenation(List(C1A4U4,g->List(Tuples([al,ac],3),t->-[0,1,t[1]*t[2],-t[3]]/Sqrt(-7))*g)));
 return [A7C4_1,A7C4_2,A7C4_3,A7C4_4];
end;
if ForAll(Concatenation(C2A7types()),r->r in Concatenation(Psi_A7,-Psi_A7))
 then Print("O'K\n");
 else Print("Error(s)\n");
fi;



